SMT Sampling via Model-Guided Approximation

We investigate the domain of satisfiable formulas in satisfiability modulo theories (SMT), in particular, automatic generation of a multitude of satisfying assignments to such formulas. Despite the long and successful history of SMT in model checking and formal verification, this aspect is relatively under-explored. Prior work exists for generating such assignments, or samples, for Boolean formulas and for quantifier-free first-order formulas involving bit-vectors, arrays, and uninterpreted functions (QF_AUFBV). We propose a new approach that is suitable for a theory T of integer arithmetic and to T with arrays and uninterpreted functions. The approach involves reducing the general sampling problem to a simpler instance of sampling from a set of independent intervals, which can be done efficiently. Such reduction is carried out by expanding a single model - a seed - using top-down propagation of constraints along the original first-order formula.

==> analysis/create_latex_table.py <==
import argparse
import collections
import functools
import fractions
import json
import pathlib
import statistics
import sys

PARSER = argparse.ArgumentParser(description="Evaluate JSONs into LaTeX table")
PARSER.add_argument(
    "-f",
    "--formula",
    metavar="DIR",
    type=pathlib.Path,
    required=True,
    help="Formulas basedir",
)
PARSER.add_argument(
    "-s",
    "--samples",
    metavar="DIRS",
    nargs="+",
    type=pathlib.Path,
    required=True,
    help="Sample basedirs (multiple supported)",
)
PARSER.add_argument("--full", action="store_true", help="do not collapse CAV2009")
PARSER.add_argument("--abs-coverage", action="store_true", help="use standard wire coverage instead of relative")


def display(i):
    bold, v = i
    ret = "" if not bold else r"\textbf "
    if isinstance(v, fractions.Fraction):
        return f"{ret}{{{float(v)*100:>8.2f}}}"
    return f"{ret}{{{round(v):>8}}}"


def short_name(x):
    return x


def dump_benchmark(bm, data):
    print(bm)
    for k1, v1 in data.items():
        print("   ", k1)
        for k2, v2 in v1.items():
            print("     ", k2, v2)


def collapse_dirs(store, dirnames):
    to_coalesce = collections.defaultdict(list)
    to_remove = []
    for bm, data in store.items():
        for pdir in bm.parents:
            if pdir.name in dirnames:
                to_coalesce[pdir].append(data)
                to_remove.append(bm)

    for k, v in to_coalesce.items():
        store[k] = coalesce(v)

    for k in to_remove:
        del store[k]
    return store


def coalesce(dicts):
    # assumes all dicts have the same keys
    keys = dicts[0].keys()
    assert all(d.keys() == keys for d in dicts)

    combined = {}
    for k in keys:
        values = [d[k] for d in dicts]
        if isinstance(values[0], dict):
            combined_val = coalesce(values)
        else:
            combined_val = sum(values, [])
        combined[k] = combined_val

    return combined


def main():
    args = PARSER.parse_args(sys.argv[1:])

    for sample_dir in args.samples:
        if not sample_dir.is_dir():
            PARSER.error(f"{sample_dir} is not a directory")

    if not args.formula.is_dir():
        PARSER.error(f"{formula} is not a directory.")

    # samples = sorted(args.samples)
    store = collections.defaultdict(
        functools.partial(
            collections.defaultdict, functools.partial(collections.defaultdict, list)
        )
    )

    totals = collections.defaultdict(list)
    benchmark_count = collections.defaultdict(int)

    for formula in args.formula.glob("**/*.smt2"):
        single = formula.relative_to(args.formula)
        jsons = [
            (
                sample_dir.joinpath(single.with_suffix(".smt2.json")),
                sample_dir,
            )
            for sample_dir in args.samples
            if sample_dir.joinpath(single.with_suffix(".smt2.json")).is_file()
        ]
        if len(jsons) != len(args.samples):
            continue

        formula_dir = single.parent
        d = store[formula_dir]
        benchmark_count[formula_dir] += 1

        for json_filename, cat in jsons:
            with open(json_filename) as json_file:
                summary = json.load(json_file)

            d["d_epochs"][cat].append(summary["epochs"])
            d["b_depth"][cat].append(summary["formula stats"]["formula AST depth"])
            d["a_ints"][cat].append(
                summary["formula stats"]["num ints"]
                + summary["formula stats"]["num arrays"]
                + summary["formula stats"]["num bools"]
            )
            d["f_solutions"][cat].append(summary["unique valid samples"])
            d["c_coverage"][cat].append(
                fractions.Fraction(summary.get("wire_coverage" if args.abs_coverage \
                                               else "relative_wire_coverage", 0))
            )
            d["e_smtcalls"][cat].append(summary["maxsmt calls"])

            totals[f"coverage_{short_name(cat.name)}"].append(d["c_coverage"][cat][-1])
            totals[f"solutions_{short_name(cat.name)}"].append(
                d["f_solutions"][cat][-1]
            )

    megamax_coverages = []
    for benchmark in store:
        mega = store[benchmark]["c_coverage"][args.samples[0]]
        megab = store[benchmark]["c_coverage"][args.samples[1]]
        for a, b in zip(mega, megab):
            megamax_coverages.append(max(a, b))

    totals[f"coverage_megasampler"] = megamax_coverages
    totals[f"solutions_megasampler"] = (
        totals[f"solutions_{short_name(args.samples[0].name)}"]
        + totals[f"solutions_{short_name(args.samples[1].name)}"]
    )

    if not args.full:
        store = collapse_dirs(store, ["CAV_2009_benchmarks", "20170427-VeryMax"])

    for key in totals:
        totals[key] = statistics.mean(totals[key])

    store2 = {}
    for benchmark in store:
        store2[benchmark] = {}
        for column in store[benchmark]:
            top = 0
            for cat in store[benchmark][column]:
                if column == "e_smtcalls" and cat != args.samples[-1]:
                    continue
                value = statistics.mean(store[benchmark][column][cat])
                top = max(value, top)
                store2[benchmark][f"{column}_{short_name(cat.name)}"] = value
            for cat in store[benchmark][column]:
                if column == "e_smtcalls" and cat != args.samples[-1]:
                    continue
                value = store2[benchmark][f"{column}_{short_name(cat.name)}"]
                if value == top:
                    value = (True, value)
                else:
                    value = (False, value)
                store2[benchmark][f"{column}_{short_name(cat.name)}"] = value

    for benchmark in store2:
        depth = -1
        ints = -1
        # It's horrible but I'm tired just do it the stupid way
        for key in list(store2[benchmark].keys()):
            if not key.startswith("b_depth"):
                continue
            if depth != -1:
                assert depth == store2[benchmark][key][1]
            depth = store2[benchmark][key][1]
            del store2[benchmark][key]
        for key in list(store2[benchmark].keys()):
            if not key.startswith("a_ints"):
                continue
            if ints != -1:
                assert ints == store2[benchmark][key][1]
            ints = store2[benchmark][key][1]
            del store2[benchmark][key]
        for key in store2[benchmark]:
            if key.startswith("e_smtcalls"):
                store2[benchmark][key] = (False, store2[benchmark][key][1])
        store2[benchmark]["a_ints"] = (False, ints)
        store2[benchmark]["b_depth"] = (False, depth)

    n = max(len(store2[x]) for x in store2)

    # for row in store2:
    #    print(row, store2[row]['f_solutions_MeGA'])
    # return

    print("% benchmark " + " ".join((sorted(store2[list(store2.keys())[-1]]))))
    for benchmark in sorted(store2):
        if len(store2[benchmark]) < n:
            continue
        data = " & ".join(
            display(store2[benchmark][key]) for key in sorted(store2[benchmark].keys())
        )
        quoted = str(benchmark)
        if "Bromberger" in quoted:
            quoted = quoted.replace(
                r"20180326-Bromberger/more_slacked/CAV_2009_benchmarks/smt",
                r"CAV2009-slacked\tnote{1}\;\,",
            )
            quoted = quoted.replace(
                r"20180326-Bromberger/unbd-sage/unbd010v15c", r"unbd-sage\tnote{2}\;\,"
            )
            quoted = quoted.replace(
                r"20180326-Bromberger/more_slacked/CAV_2009_benchmarks",
                r"CAV2009-slacked\tnote{1}\;\,",
            )
        elif "random" in quoted:
            quoted = quoted.replace(
                r"bofill-scheduling/SMT_random_LIA", r"bofill-sched-random\tnote{4}\;\,"
            )
        elif "real" in quoted:
            quoted = quoted.replace(
                r"bofill-scheduling/SMT_real_LIA", r"bofill-sched-real\tnote{5}\;\,"
            )
        else:
            quoted = quoted.replace(r"CAV_2009_benchmarks/smt", r"CAV2009\tnote{3}\;\,")
            quoted = quoted.replace(r"CAV_2009_benchmarks", r"CAV2009\tnote{3}\;\,")
        quoted = quoted.replace("_", r"\_")
        print(f"{quoted: <50} & {data} \\\\")
    print("% " + " ".join(f"{key}={float(value)}" for key, value in totals.items()))


if __name__ == "__main__":
    main()


==> analysis/doit.js <==
const fs = require('fs'),
      path = require('path'),
      glob = require('glob');

const ROOT = '../raw-data',
      DIRS = ['MeGA', 'MeGAb', 'SMT'], //['mega', 'megab', 'smtint'],
      PARTS = [''];//, 'arrays-'];


class Grapher {
    constructor() {

        this.benchmarks = {};
        for (let part of PARTS) {
            var lfiles = glob.sync('**/*.json', {cwd: path.join(ROOT, part + DIRS[0])});
            for (let fn of lfiles) {
                try {
                    this.benchmarks[fn] = this.readBench(fn, part);
                }
                catch { console.log('missing', fn, part); }
            }
        }
    }

    readBench(fn, dirPrefix) {
        var res = {};
        for (let d of DIRS) {
            res[d] = JSON.parse(fs.readFileSync(path.join(ROOT, dirPrefix + d, fn)));
        }
        return res;
    }

    computeMax(among, fields) {
        for (let bm of Object.values(this.benchmarks)) {
            bm['max'] ??= {};
            for (let fld of fields) {
                bm['max'][fld] = Math.max(...among.map(k => eval(bm[k][fld])));
            }
        }
    }

    computeRatio(numer, denom, resultField) {
        for (let bm of Object.values(this.benchmarks)) {
            for (let [k, v] of Object.entries(bm))
                v[resultField] = v[numer] / v[denom];
        }
    }

    raw(fld) {
        const cols = Object.keys(Object.values(this.benchmarks)[0]);
        var l = Object.entries(this.benchmarks).map(([fn, d]) =>
            ({fn, ...Object.fromEntries(
                cols.map(c => [c, d[c][fld]]))}));
        return new DataFrame(l);
    }

    rawSampleCount() { return this.raw("unique valid samples"); }
    rawCoverage() { return this.raw("relative_wire_coverage"); }

    genCompare(fld, base, cases, op = (x, y) => x / y) {
        var l = Object.entries(this.benchmarks).map(([fn, d]) =>
            ({fn, ...Object.fromEntries(
                cases.map(c => [c, op(d[c][fld], d[base][fld])]))}));
        return new DataFrame(l);
    }

    genCompareRatio(fld, base, cases) {
        return this.genCompare(fld, base, cases, (x, y) => x / y);
    }

    genCompareDiff(fld, base, cases, op=(x, y) => x / y) {
        return this.genCompare(fld, base, cases, (x, y) => x - y);
    }

    genSampleCountRatio(base, cases) {
        return this.genCompareRatio("unique valid samples", base, cases);
    }

    genCoverageRatio(base, cases) {
        return this.genCompareRatio("coverage", base, cases);
    }

    genCoverageDiff(base, cases) {
        return this.genCompareDiff("coverage", base, cases);
    }
}

class DataFrame {
    constructor(data) { this.data = data; }

    dropna() {
        return new DataFrame(this.data
            .filter(d => Object.values(d).every(x =>
                typeof x === 'string' || Number.isFinite(x))));
    }

    sort(fld) {
        this.data.sort((d1, d2) => d1[fld] - d2[fld]);
        return this;
    }

    toPgfplots() {
        var keys = Object.keys(this.data[0]);
        return `n   ${keys.join('  ')}\n` +
            this.data.map((pval, i) =>
                `${i}   ${keys.map(k => pval[k]).join('  ')}\n`).join('');
    }
}


function main() {
    var g = new Grapher,
        useRaw = false;

    /*
    var rubrics = ['mega', 'megab'];
    
    g.computeMax(rubrics, ['unique valid samples']);
    g.computeRatio('wire_coverage_numer', 'wire_coverage_denom', 'coverage');
    g.computeMax(rubrics, ['coverage']);

    rubrics.push('max');
    */
    var rubrics = ['MeGA', 'MeGAb', 'max'],
        base = 'SMT';

    g.computeMax(['MeGA', 'MeGAb'], ['unique valid samples']);
    g.computeRatio('wire_coverage_numer', 'wire_coverage_denom', 'coverage');
    g.computeMax(['MeGA', 'MeGAb'], ['coverage']);
    //g.computeMax(['MeGA', 'MeGAb'], ['relative_wire_coverage']);

    var dir = '../data/cactus-plot-num-samples';
    fs.mkdirSync(dir, {recursive: true});
    for (let rub of rubrics) {
        fs.writeFileSync(`${dir}/sorted-by-${rub}.dat.txt`,
            (useRaw ? g.rawSampleCount() : g.genSampleCountRatio(base, rubrics))
                .dropna().sort(rub).toPgfplots())
    }

    var dir = '../data/cactus-plot-coverage';
    fs.mkdirSync(dir, {recursive: true});
    for (let rub of rubrics) {
        fs.writeFileSync(`${dir}/sorted-by-${rub}.dat.txt`,
            (useRaw ? g.rawCoverage() : g.genCoverageDiff(base, rubrics))
                .dropna().sort(rub).toPgfplots())
    }
}


if (module.id === '.') main();
